Practitioners' Perceptions of the Goals and Visual Explanations of Defect Prediction Models

Software defect prediction models are classifiers that are constructed from historical software data. Such software defect prediction models have been proposed to help developers optimize the limited Software Quality Assurance (SQA) resources and help managers develop SQA plans. Prior studies have different goals for their defect prediction models and use different techniques for generating visual explanations of their models. Yet, it is unclear what are the practitioners' perceptions of (1) these defect prediction model goals, and (2) the model-agnostic techniques used to visualize these models. We conducted a qualitative survey to investigate practitioners' perceptions of the goals of defect prediction models and the model-agnostic techniques used to generate visual explanations of defect prediction models. We found that (1) 82%-84% of the respondents perceived that the three goals of defect prediction models are useful; (2) LIME is the most preferred technique for understanding the most important characteristics that contributed to a prediction of a file, while ANOVA/VarImp is the second most preferred technique for understanding the characteristics that are associated with software defects in the past. Our findings highlight the significance of investigating how to improve the understanding of defect prediction models and their predictions. Hence, model-agnostic techniques from explainable AI domain may help practitioners to understand defect prediction models and their predictions.

==> data/xai-analysis/demographic.R <==


library(Jmisc)
library(ggplot2)
library(reshape2)
library(scales)
# Start load data ####
all.survey.data <-
  read.table(
    '~/repositories/xai-survey/data/raw-data-processed.csv',
    quote = '"',
    sep = ',',
    header = T
  )

process.characters <- function(input.characters) {
  return(unname(sapply(input.characters, function(x) {
    toupper(gsub(' ', '', x))
  })))
}

replace.characters <-
  function(input.characters,
           search.pattern,
           replace.pattern) {
    out <- input.characters
    out[grepl(search.pattern, out)] <- replace.pattern
    return(out)
  }

replace.others <- function(input.characters, threshold.value) {
  other.names <-
    names(table(input.characters))[table(input.characters) < 5]
  out <- input.characters
  out[out %in% other.names] <- 'OTHERS'
  return(out)
}

export.plot <- function(plot.data, width = 5, file.name, n.levels, hjust.value) {
  # load opts
  opts <- likert.options(... =)
  for (i in names(opts)) {
    assign(i, opts[[i]], environment())
  }
  center = (n.levels - 1) / 2 + 1
  lowrange <- 1:floor(center - 0.5)
  highrange <- ceiling(center + 0.5):n.levels
  ramp <- colorRamp(c(low.color, neutral.color.ramp))
  ramp <- rgb(ramp(seq(0, 1, length = length(lowrange) +
                         1)), maxColorValue = 255)
  bamp <- colorRamp(c(neutral.color.ramp, high.color))
  bamp <- rgb(bamp(seq(0, 1, length = length(highrange) +
                         1)), maxColorValue = 255)
  cols <- NULL
  if (center %% 1 != 0) {
    cols <- c(ramp[1:(length(ramp) - 1)], bamp[2:length(bamp)])
  } else {
    cols <- c(ramp[1:(length(ramp) - 1)], neutral.color,
              bamp[2:length(bamp)])
  }
  
  names(cols) <- (levels(plot.data$Var1))
  ggplot(plot.data, aes(Var1, value, fill = Var1)) +
    geom_bar(position = "dodge", stat = "identity") +
    geom_text(aes(
      x = Var1,
      y = value,
      label = label,
      hjust = hjust.value
    ),
    position = position_dodge(width = 0.9)) + coord_flip() +
    scale_fill_manual(legend,
                      breaks = names(cols),
                      values = cols,
                      drop = FALSE) + theme(legend.position = "none") + ylab('#Participants') + xlab('')
  ggsave(
    filename = paste0("output/", file.name, '.png'),
    width = width,
    height = width / 1.619,
    dpi = 300,
    units = "in",
    device = 'png'
  )
}

# demographic
demographic.qid <- 3:8
demographic.questions <- all.survey.data[, demographic.qid]

for (i in seq_along(demographic.questions)) {
  demographic.questions[, i] <-
    process.characters(as.character(demographic.questions[, i]))
}

demographic.questions[, 1] <-
  replace.characters(demographic.questions[, 1], 'MANAGER', 'MANAGER')
demographic.questions[, 1] <-
  replace.characters(demographic.questions[, 1], 'DEVELOPER', 'DEVELOPER')
demographic.questions[, 1] <-
  replace.characters(demographic.questions[, 1], 'PROGRAMMER', 'DEVELOPER')
demographic.questions[, 1] <-
  replace.characters(demographic.questions[, 1], 'ENGINEER', 'ENGINEER')
demographic.questions[, 1] <-
  replace.characters(demographic.questions[, 1], 'LEAD', 'MANAGER')
demographic.questions[, 1] <-
  replace.characters(demographic.questions[, 1], 'DIRECTOR', 'MANAGER')
demographic.questions[, 1] <-
  replace.characters(demographic.questions[, 1], 'PROFESSIONAL', 'DEVELOPER')
demographic.questions[, 1] <-
  replace.characters(demographic.questions[, 1], 'IT', 'DEVELOPER')
demographic.questions[, 1] <-
  (replace.others(demographic.questions[, 1], 5))
table(demographic.questions[, 1])

plot.data <- melt(table(demographic.questions[, 1]))
plot.data$Var1 <-
  change.factor.order(plot.data$Var1, rev(levels(plot.data$Var1)))
plot.data$label <- percent(plot.data$value / 50)
export.plot(plot.data, file.name = 'demographic-roles', width = 5, n.levels = 4, hjust.value = 0.7)

# years
raw.data <- as.numeric(demographic.questions[, 2])
plot.data <- sapply(raw.data, function(x){
  if(x %in% 0:5)
    return('0 - 5 years')
  if(x %in% 6:10)
    return('6 - 10 years')
  if(x %in% 11:15)
    return('11 - 15 years')
  if(x %in% 16:20)
    return('16 - 20 years')
  return('more than 25 years')
})
plot.data <- melt(table(plot.data))
names(plot.data)[1] <- 'Var1'
plot.data$Var1 <- change.factor.order(factor(plot.data$Var1), levels(plot.data$Var1)[c(5, 3, 2, 4, 1)])
plot.data$label <- percent(plot.data$value / 50)
export.plot(plot.data, width = 5, file.name = 'demographic-exp', n.levels = 5, hjust.value = 0.7)

# country
table(demographic.questions[, 3])

# primary language
raw.data <- unname(unlist(sapply(demographic.questions[, 4], function(x) strsplit(x, ',|&'))))
raw.data <- replace.characters(raw.data, 'ENGLISH', 'GARBAGE')
raw.data <- replace.characters(raw.data, 'TAMIL', 'GARBAGE')
raw.data <- replace.characters(raw.data, 'PASCAL', 'PASCAL')
raw.data <- replace.characters(raw.data, 'J2', 'JAVA')
raw.data <- replace.characters(raw.data, 'SCRIPT', 'JSCRIPT')
raw.data <- replace.characters(raw.data, 'JAVA', 'JAVA')
raw.data <- replace.characters(raw.data, 'THON', 'PYTHON')
raw.data <- replace.characters(raw.data, 'TON', 'PYTHON')
raw.data <- replace.characters(raw.data, 'SQL', 'SQL')
raw.data <- replace.characters(raw.data, 'BASIC', 'VB')
raw.data <- replace.characters(raw.data, 'VB', 'VB')
raw.data <- replace.characters(raw.data, 'C+', 'C++')
table(raw.data)/50 * 100

# static analysis tools (Y/N)
raw.data <- demographic.questions[, 5]
raw.data <- unname(unlist(sapply(raw.data, function(x) strsplit(x, ',|&'))))
raw.data <- replace.characters(raw.data, 'NO', 'NONE')

# team size 
raw.data <- demographic.questions[, 6]



==> data/xai-analysis/likert.R <==


library(sjPlot)
library(sjmisc)
library(Jmisc)
data(efc)

# find all variables from COPE-Index, which all
# have a "cop" in their variable name, and then
# plot the items as likert-plot
mydf <- find_var(efc, pattern = "cop", out = "df")
x <- plot_likert(mydf,  geom.colors = "RdBu", legend.pos = 'top')

library(likert)

Result = likert(Data)

plot(Result,
     type = "bar")

# mydf$x - numeric 1:4
# attributes(x)
# - label = questions
# - labels = 1:4
# -- attributes(labels) = never sometimes often always

# Start load data ####
likert.data <-
  read.table(
    '../LikertData.csv',
    quote = '',
    sep = ',',
    header = T
  )
question.labels <- names(likert.data)[-1]
likert.data <- likert.data[,-1] # remove id
likert.patterns <-
  list(
    c(
      'Strongly disagree',
      'Disagree',
      'Neutral',
      'Agree',
      'Strongly agree'
    ),
    c(
      'Not at all useful',
      'Not useful',
      'Neutral',
      'Useful',
      'Extremely useful'
    ),
    c(
      'Not at all important',
      'Not important',
      'Neutral',
      'Important',
      'Extremely important'
    ),
    c(
      'Not at all considered',
      'Not considered',
      'Neutral',
      'Considered',
      'Extremely considered'
    ),
    c(
    'Extremely low',
    'Low',
    'Moderate',
    'High',
    'Extremely high'
    )
  )

process.factor <- function(input.factor, likert.patterns) {
  # find pattern
  tmp.levels <- levels(input.factor)
  for (tmp.pat in tmp.levels) {
    if (tmp.pat != 'Neutral') {
      for (i in seq_along(likert.patterns)) {
        # for each list of patterns
        for (j in seq_along(likert.patterns[[i]])) {
          # for each pattern
          if (tmp.pat == likert.patterns[[i]][j]) {
            # if levels(input.factor) == likert.patterns
            return(change.factor.order(input.factor, likert.patterns[[i]]))
          }
        }
      }
    }
  }
}

transform.factor <- function(input.factor, input.dimension) {
  # mydf$x - numeric 1:4
  # attributes(x)
  # - label = questions
  # - labels = 1:4
  # -- attributes(labels) = never sometimes often always
  out.factor <- as.numeric(input.factor)
  attr(out.factor, 'label') <- input.dimension
  attr(out.factor, 'labels') <- seq_along(levels(input.factor))
  names(attributes(out.factor)$labels) <- levels(input.factor)
  return(out.factor)
  
}
# Each step along 4 dimensions: Important/Being used in practice/Time-consuming/Difficult
questions.index = 0
questions.titles <-
  c(
    'Identifying and localising defective code',
    'Diagnosing defective code',
    'Fixing defective code',
    'Developing quality improvement plans'
  )
questions.dimensions <-
  c('Importance',
    'Being used in practice',
    'Time-consuming',
    'Difficulty')

for (questions.index in 1:4) {
  # plot.data <-
  #   likert.data[, (questions.index * 4 + 1):((questions.index + 1) * 4)]
  plot.data <- (likert.data[, seq(from = questions.index, by = length(questions.titles), length.out = length(questions.titles))])
  names(plot.data) <- questions.titles
  for (i in seq_along(plot.data)) {
    plot.data[, i] <- process.factor(plot.data[, i], likert.patterns)
    #plot.data[, i] <- transform.factor(plot.data[, i], questions.dimensions[i])
  }
  
  # likert plot
  plot.data <- likert(plot.data)
  likert.plot <- plot(plot.data, group.order = questions.titles,
                      type = "bar", text.size = 6) + ggtitle('')
  likert.plot <- likert.plot + theme(
    axis.text.x = element_text(color = 'black',
                               size = 16),
    axis.text.y = element_text(
      color = 'black',
      size = 16,
      angle = 0
    ),
    axis.title.x = element_text(
      size = 17,
      margin = ggplot2::margin(r = 4, t = .25, unit = 'cm')
    ),
    plot.title = element_text(
      size = 20
    ),
    legend.text = element_text(
      size = 16
    ),
    legend.title = element_text(
      size = 16
    )
  )
  
  ggsave(
    filename = paste0('output/p1-q', (questions.index), '.pdf'),
    likert.plot,
    width = 13,
    height = 13/1.619,
    dpi = 300,
    units = "in",
    device = 'pdf'
  )
}
#plot_likert(plot.data,  geom.colors = "RdBu", legend.pos = 'top', title = questions.titles[questions.index], reverse.colors = F, reverse.scale = T)
likert.data <- likert.data[, -(1:16)]


# Part 2 Output evaluation
# for each question dimension -- usefulness, importance, willingness to adopt
# 7 output
questions.titles <-
  c(
    'Please rate the usefulness of each output to aid decision making:',
    'Please rate the importance of each output to aid decision making:',
    'Please rate the willingness to adopt of each output to aid decision making:'
  )
output.label <-
  c('O1: A ranking of the most risky files that\ndevelopers should review or test',
    'O2: A highlight of tokens or lines that are likely\nto be defective in the future',
    'O3: An explanation of why\na file is predicted as defective',
    'O4: An explanation of why\na file is predicted as not defective (clean)',
    'O5: An explanation of how to\nincrease the risk of having defects',
    'O6: An explanation of how to\ndecrease the risk of having defects',
    'O7: An explanation of the general\ncharacteristics of defective files')
short.output.label <-
  paste0('O', c(1, 2, 4:7, 3))
question.index = 1
fisher.out <- {}
for(question.index in seq_along(questions.titles)){
  plot.data <-
    likert.data[, ((question.index - 1) * 7 + 1):(((question.index - 1) + 1) * 7)]
  names(plot.data) <- short.output.label
  for (i in seq_along(plot.data)) {
    plot.data[, i] <- process.factor(plot.data[, i], likert.patterns)
    #plot.data[, i] <- transform.factor(plot.data[, i], questions.dimensions[i])
  }
  
  
  # fisher test
  # fisher.data <- as.matrix(do.call(rbind, lapply(plot.data, function(x) table(x))))
  # t.fisher.data <- fisher.data
  # t.fisher.data[, 1] <- t.fisher.data[, 1] + t.fisher.data[, 2]
  # t.fisher.data[, 5] <- t.fisher.data[, 4] + t.fisher.data[, 5]
  # t.fisher.data <- t.fisher.data[, c(1, 5)]
  # 
  # for(i in 1:length(output.label)){
  #   for(j in i:length(output.label)){
  #     if(i == j)
  #       next
  #     
  #     fisher.out <- rbind(fisher.out,
  #                         data.frame(qid = question.index, i = i, j = j, p.value = fisher.test(fisher.data[c(i, j),])$p.value))
  #   }
  # }
  
  plot.data <- likert(plot.data)
  likert.plot <- plot(plot.data,
                      type = "bar", text.size = 6, group.order = paste0('O', 1:7)) + ggtitle('')
  likert.plot <- likert.plot + theme(
    axis.text.x = element_text(color = 'black',
                               size = 16),
    axis.text.y = element_text(
      color = 'black',
      size = 16,
      angle = 0
    ),
    axis.title.x = element_text(
      size = 17,
      margin = ggplot2::margin(r = 4, t = .25, unit = 'cm')
    ),
    plot.title = element_text(
      size = 20
    ),
    legend.text = element_text(
      size = 16
    ),
    legend.title = element_text(
      size = 16
    )
  )
  
  ggsave(
    filename = paste0('output/p2-q', (question.index), '.pdf'),
    likert.plot,
    width = 10,
    height = 6.176,
    dpi = 300,
    units = "in",
    device = 'pdf'
  )
}
likert.data <- likert.data[, -(1:21)]

# Willingness to adopt the framework
plot.data <- likert.data[, 1, drop = F]
plot.data <- factor(likert.patterns[[4]][unname(unlist(plot.data))], levels = likert.patterns[[4]])
plot.data <- data.frame(plot.data)
names(plot.data) <- ''
plot.data <- likert(plot.data)
likert.plot <- plot(plot.data,
                    type = "bar", text.size = 6) + ggtitle('')
likert.plot <- likert.plot + theme(
  axis.text.x = element_text(color = 'black',
                             size = 16),
  axis.text.y = element_text(
    color = 'black',
    size = 16,
    angle = 0
  ),
  axis.title.x = element_text(
    size = 17,
    margin = ggplot2::margin(r = 4, t = .25, unit = 'cm')
  ),
  plot.title = element_text(
    size = 20
  ),
  legend.text = element_text(
    size = 16
  ),
  legend.title = element_text(
    size = 16
  )
)

ggsave(
  filename = paste0('output/p2-q4.pdf'),
  likert.plot,
  width = 11.5,
  height = 3,
  dpi = 300,
  units = "in",
  device = 'pdf'
)
likert.data <- likert.data[, -1]

# Part 3 Visual Explanation Evaluation
plot.data <- likert.data[, 1:24]
questions.titles <-
  c(
    'Please rate the insightfulness of each visual explanation:',
    'Please rate the comprehension of each visual explanation:',
    'Please rate the need of each visual explanation:',
    'Please rate the usefulness of each visual explanation:'
  )
studied.aspects <- c('insightfulness', 'comprehension', 'need', 'usefulness')
output.label <- paste0('V', c(4:6, 1:3))
for(question.index in seq_along(questions.titles)){
  selected.plot.data <- (plot.data[, seq(from = question.index, by = length(questions.titles), length.out = length(output.label))])
  names(selected.plot.data) <- output.label
  for (i in seq_along(selected.plot.data)) {
    selected.plot.data[, i] <- process.factor(selected.plot.data[, i], likert.patterns)
    #plot.data[, i] <- transform.factor(plot.data[, i], questions.dimensions[i])
  }
  selected.plot.data <- likert(selected.plot.data)
  likert.plot <- plot(selected.plot.data,
                      type = "bar", text.size = 6) + ggtitle('') 
  likert.plot <- likert.plot + theme(
    axis.text.x = element_text(color = 'black',
                               size = 16),
    axis.text.y = element_text(
      color = 'black',
      size = 16,
      angle = 0
    ),
    axis.title.x = element_text(
      size = 17,
      margin = ggplot2::margin(r = 4, t = .25, unit = 'cm')
    ),
    plot.title = element_text(
      size = 20
    ),
    legend.text = element_text(
      size = 16
    ),
    legend.title = element_text(
      size = 16
    )
  )
  
  ggsave(
    filename = paste0('output/p3-q', (question.index), '.pdf'),
    likert.plot,
    width = 10,
    height = 6.176,
    dpi = 300,
    units = "in",
    device = 'pdf'
  )
}

likert.data <- likert.data[, -(1:24)]



# Most preferred
plot.data <- likert.data
question.title <- 'Please rate the most preferred form of visual explanation for quality improvement:'
# reverse order of factor
for(i in seq_along(plot.data)){
  plot.data[, i] <- change.factor.order(plot.data[, i], rev(levels(plot.data[, i])))
                      
}

names(plot.data) <- output.label
plot.data <- likert(plot.data)
plot.data$levels <- rev(plot.data$levels)
likert.plot <- plot(plot.data,
                    type = "bar", text.size = 6) + ggtitle('')
likert.plot <- likert.plot + theme(
  axis.text.x = element_text(color = 'black',
                             size = 16),
  axis.text.y = element_text(
    color = 'black',
    size = 16,
    angle = 0
  ),
  axis.title.x = element_text(
    size = 17,
    margin = ggplot2::margin(r = 4, t = .25, unit = 'cm')
  ),
  plot.title = element_text(
    size = 20
  ),
  legend.text = element_text(
    size = 16
  ),
  legend.title = element_text(
    size = 16
  )
)

ggsave(
  filename = paste0('output/p3-q5.pdf'),
  likert.plot,
  width = 10,
  height = 6.176,
  dpi = 300,
  units = "in",
  device = 'pdf'
)


==> data/xai-analysis/output/demographic.R <==


library(Jmisc)
library(ggplot2)
library(reshape2)
library(scales)
# Start load data ####
all.survey.data <-
  read.table(
    '~/repositories/xai-survey/data/raw-data-processed.csv',
    quote = '"',
    sep = ',',
    header = T
  )

process.characters <- function(input.characters) {
  return(unname(sapply(input.characters, function(x) {
    toupper(gsub(' ', '', x))
  })))
}

replace.characters <-
  function(input.characters,
           search.pattern,
           replace.pattern) {
    out <- input.characters
    out[grepl(search.pattern, out)] <- replace.pattern
    return(out)
  }

replace.others <- function(input.characters, threshold.value) {
  other.names <-
    names(table(input.characters))[table(input.characters) < 5]
  out <- input.characters
  out[out %in% other.names] <- 'OTHERS'
  return(out)
}

export.plot <- function(plot.data, width = 5, file.name, n.levels, hjust.value) {
  # load opts
  opts <- likert.options(... =)
  for (i in names(opts)) {
    assign(i, opts[[i]], environment())
  }
  center = (n.levels - 1) / 2 + 1
  lowrange <- 1:floor(center - 0.5)
  highrange <- ceiling(center + 0.5):n.levels
  ramp <- colorRamp(c(low.color, neutral.color.ramp))
  ramp <- rgb(ramp(seq(0, 1, length = length(lowrange) +
                         1)), maxColorValue = 255)
  bamp <- colorRamp(c(neutral.color.ramp, high.color))
  bamp <- rgb(bamp(seq(0, 1, length = length(highrange) +
                         1)), maxColorValue = 255)
  cols <- NULL
  if (center %% 1 != 0) {
    cols <- c(ramp[1:(length(ramp) - 1)], bamp[2:length(bamp)])
  } else {
    cols <- c(ramp[1:(length(ramp) - 1)], neutral.color,
              bamp[2:length(bamp)])
  }
  
  names(cols) <- (levels(plot.data$Var1))
  ggplot(plot.data, aes(Var1, value, fill = Var1)) +
    geom_bar(position = "dodge", stat = "identity") +
    geom_text(aes(
      x = Var1,
      y = value,
      label = label,
      hjust = hjust.value
    ),
    position = position_dodge(width = 0.9)) + coord_flip() +
    scale_fill_manual(legend,
                      breaks = names(cols),
                      values = cols,
                      drop = FALSE) + theme(legend.position = "none") + ylab('#Participants') + xlab('')
  ggsave(
    filename = paste0("output/", file.name, '.png'),
    width = width,
    height = width / 1.619,
    dpi = 300,
    units = "in",
    device = 'png'
  )
}

# demographic
demographic.qid <- 3:8
demographic.questions <- all.survey.data[, demographic.qid]

for (i in seq_along(demographic.questions)) {
  demographic.questions[, i] <-
    process.characters(as.character(demographic.questions[, i]))
}

demographic.questions[, 1] <-
  replace.characters(demographic.questions[, 1], 'MANAGER', 'MANAGER')
demographic.questions[, 1] <-
  replace.characters(demographic.questions[, 1], 'DEVELOPER', 'DEVELOPER')
demographic.questions[, 1] <-
  replace.characters(demographic.questions[, 1], 'PROGRAMMER', 'DEVELOPER')
demographic.questions[, 1] <-
  replace.characters(demographic.questions[, 1], 'ENGINEER', 'ENGINEER')
demographic.questions[, 1] <-
  replace.characters(demographic.questions[, 1], 'LEAD', 'MANAGER')
demographic.questions[, 1] <-
  replace.characters(demographic.questions[, 1], 'DIRECTOR', 'MANAGER')
demographic.questions[, 1] <-
  replace.characters(demographic.questions[, 1], 'PROFESSIONAL', 'DEVELOPER')
demographic.questions[, 1] <-
  replace.characters(demographic.questions[, 1], 'IT', 'DEVELOPER')
demographic.questions[, 1] <-
  (replace.others(demographic.questions[, 1], 5))
table(demographic.questions[, 1])

plot.data <- melt(table(demographic.questions[, 1]))
plot.data$Var1 <-
  change.factor.order(plot.data$Var1, rev(levels(plot.data$Var1)))
plot.data$label <- percent(plot.data$value / 50)
export.plot(plot.data, file.name = 'demographic-roles', width = 5, n.levels = 4, hjust.value = 0.7)

# years
raw.data <- as.numeric(demographic.questions[, 2])
plot.data <- sapply(raw.data, function(x){
  if(x %in% 0:5)
    return('0 - 5 years')
  if(x %in% 6:10)
    return('6 - 10 years')
  if(x %in% 11:15)
    return('11 - 15 years')
  if(x %in% 16:20)
    return('16 - 20 years')
  return('more than 25 years')
})
plot.data <- melt(table(plot.data))
names(plot.data)[1] <- 'Var1'
plot.data$Var1 <- change.factor.order(factor(plot.data$Var1), levels(plot.data$Var1)[c(5, 3, 2, 4, 1)])
plot.data$label <- percent(plot.data$value / 50)
export.plot(plot.data, width = 5, file.name = 'demographic-exp', n.levels = 5, hjust.value = 0.7)

# country
table(demographic.questions[, 3])

# primary language
raw.data <- unname(unlist(sapply(demographic.questions[, 4], function(x) strsplit(x, ',|&'))))
raw.data <- replace.characters(raw.data, 'ENGLISH', 'GARBAGE')
raw.data <- replace.characters(raw.data, 'TAMIL', 'GARBAGE')
raw.data <- replace.characters(raw.data, 'PASCAL', 'PASCAL')
raw.data <- replace.characters(raw.data, 'J2', 'JAVA')
raw.data <- replace.characters(raw.data, 'SCRIPT', 'JSCRIPT')
raw.data <- replace.characters(raw.data, 'JAVA', 'JAVA')
raw.data <- replace.characters(raw.data, 'THON', 'PYTHON')
raw.data <- replace.characters(raw.data, 'TON', 'PYTHON')
raw.data <- replace.characters(raw.data, 'SQL', 'SQL')
raw.data <- replace.characters(raw.data, 'BASIC', 'VB')
raw.data <- replace.characters(raw.data, 'VB', 'VB')
raw.data <- replace.characters(raw.data, 'C+', 'C++')
table(raw.data)/50 * 100

# static analysis tools (Y/N)
raw.data <- demographic.questions[, 5]
raw.data <- unname(unlist(sapply(raw.data, function(x) strsplit(x, ',|&'))))
raw.data <- replace.characters(raw.data, 'NO', 'NONE')

# team size 
raw.data <- demographic.questions[, 6]



==> data/xai-analysis/output/likert.R <==


library(sjPlot)
library(sjmisc)
library(Jmisc)
data(efc)

# find all variables from COPE-Index, which all
# have a "cop" in their variable name, and then
# plot the items as likert-plot
mydf <- find_var(efc, pattern = "cop", out = "df")
x <- plot_likert(mydf,  geom.colors = "RdBu", legend.pos = 'top')

library(likert)

Result = likert(Data)

plot(Result,
     type = "bar")

# mydf$x - numeric 1:4
# attributes(x)
# - label = questions
# - labels = 1:4
# -- attributes(labels) = never sometimes often always

# Start load data ####
likert.data <-
  read.table(
    '../LikertData.csv',
    quote = '',
    sep = ',',
    header = T
  )
question.labels <- names(likert.data)[-1]
likert.data <- likert.data[,-1] # remove id
likert.patterns <-
  list(
    c(
      'Strongly disagree',
      'Disagree',
      'Neutral',
      'Agree',
      'Strongly agree'
    ),
    c(
      'Not at all useful',
      'Not useful',
      'Neutral',
      'Useful',
      'Extremely useful'
    ),
    c(
      'Not at all important',
      'Not important',
      'Neutral',
      'Important',
      'Extremely important'
    ),
    c(
      'Not at all considered',
      'Not considered',
      'Neutral',
      'Considered',
      'Extremely considered'
    ),
    c(
    'Extremely low',
    'Low',
    'Moderate',
    'High',
    'Extremely high'
    )
  )

process.factor <- function(input.factor, likert.patterns) {
  # find pattern
  tmp.levels <- levels(input.factor)
  for (tmp.pat in tmp.levels) {
    if (tmp.pat != 'Neutral') {
      for (i in seq_along(likert.patterns)) {
        # for each list of patterns
        for (j in seq_along(likert.patterns[[i]])) {
          # for each pattern
          if (tmp.pat == likert.patterns[[i]][j]) {
            # if levels(input.factor) == likert.patterns
            return(change.factor.order(input.factor, likert.patterns[[i]]))
          }
        }
      }
    }
  }
}

transform.factor <- function(input.factor, input.dimension) {
  # mydf$x - numeric 1:4
  # attributes(x)
  # - label = questions
  # - labels = 1:4
  # -- attributes(labels) = never sometimes often always
  out.factor <- as.numeric(input.factor)
  attr(out.factor, 'label') <- input.dimension
  attr(out.factor, 'labels') <- seq_along(levels(input.factor))
  names(attributes(out.factor)$labels) <- levels(input.factor)
  return(out.factor)
  
}
# Each step along 4 dimensions: Important/Being used in practice/Time-consuming/Difficult
questions.index = 0
questions.titles <-
  c(
    'Identifying and localising defective code',
    'Diagnosing defective code',
    'Fixing defective code',
    'Developing quality improvement plans'
  )
questions.dimensions <-
  c('Importance',
    'Being used in practice',
    'Time-consuming',
    'Difficulty')

for (questions.index in 1:4) {
  # plot.data <-
  #   likert.data[, (questions.index * 4 + 1):((questions.index + 1) * 4)]
  plot.data <- (likert.data[, seq(from = questions.index, by = length(questions.titles), length.out = length(questions.titles))])
  names(plot.data) <- questions.titles
  for (i in seq_along(plot.data)) {
    plot.data[, i] <- process.factor(plot.data[, i], likert.patterns)
    #plot.data[, i] <- transform.factor(plot.data[, i], questions.dimensions[i])
  }
  
  # likert plot
  plot.data <- likert(plot.data)
  likert.plot <- plot(plot.data, group.order = questions.titles,
                      type = "bar", text.size = 6) + ggtitle('')
  likert.plot <- likert.plot + theme(
    axis.text.x = element_text(color = 'black',
                               size = 16),
    axis.text.y = element_text(
      color = 'black',
      size = 16,
      angle = 0
    ),
    axis.title.x = element_text(
      size = 17,
      margin = ggplot2::margin(r = 4, t = .25, unit = 'cm')
    ),
    plot.title = element_text(
      size = 20
    ),
    legend.text = element_text(
      size = 16
    ),
    legend.title = element_text(
      size = 16
    )
  )
  
  ggsave(
    filename = paste0('output/p1-q', (questions.index), '.pdf'),
    likert.plot,
    width = 13,
    height = 13/1.619,
    dpi = 300,
    units = "in",
    device = 'pdf'
  )
}
#plot_likert(plot.data,  geom.colors = "RdBu", legend.pos = 'top', title = questions.titles[questions.index], reverse.colors = F, reverse.scale = T)
likert.data <- likert.data[, -(1:16)]


# Part 2 Output evaluation
# for each question dimension -- usefulness, importance, willingness to adopt
# 7 output
questions.titles <-
  c(
    'Please rate the usefulness of each output to aid decision making:',
    'Please rate the importance of each output to aid decision making:',
    'Please rate the willingness to adopt of each output to aid decision making:'
  )
output.label <-
  c('O1: A ranking of the most risky files that\ndevelopers should review or test',
    'O2: A highlight of tokens or lines that are likely\nto be defective in the future',
    'O3: An explanation of why\na file is predicted as defective',
    'O4: An explanation of why\na file is predicted as not defective (clean)',
    'O5: An explanation of how to\nincrease the risk of having defects',
    'O6: An explanation of how to\ndecrease the risk of having defects',
    'O7: An explanation of the general\ncharacteristics of defective files')
short.output.label <-
  paste0('O', c(1, 2, 4:7, 3))
question.index = 1
fisher.out <- {}
for(question.index in seq_along(questions.titles)){
  plot.data <-
    likert.data[, ((question.index - 1) * 7 + 1):(((question.index - 1) + 1) * 7)]
  selected.index <- c(1, 2, 7, 3, 6)
  short.output.label <- c('Output-1 Defect Prediction',
                          'Output-2 Defect Localization',
                          'Output-3 Project Improvement Plans',
                          'Output-4 Defect Explanation',
                          'Output-5 Module Improvement Plans')
  plot.data <- plot.data[, selected.index]
  names(plot.data) <- short.output.label
  for (i in seq_along(plot.data)) {
    plot.data[, i] <- process.factor(plot.data[, i], likert.patterns)
    #plot.data[, i] <- transform.factor(plot.data[, i], questions.dimensions[i])
  }
  
  
  # fisher test
  # fisher.data <- as.matrix(do.call(rbind, lapply(plot.data, function(x) table(x))))
  # t.fisher.data <- fisher.data
  # t.fisher.data[, 1] <- t.fisher.data[, 1] + t.fisher.data[, 2]
  # t.fisher.data[, 5] <- t.fisher.data[, 4] + t.fisher.data[, 5]
  # t.fisher.data <- t.fisher.data[, c(1, 5)]
  # 
  # for(i in 1:length(output.label)){
  #   for(j in i:length(output.label)){
  #     if(i == j)
  #       next
  #     
  #     fisher.out <- rbind(fisher.out,
  #                         data.frame(qid = question.index, i = i, j = j, p.value = fisher.test(fisher.data[c(i, j),])$p.value))
  #   }
  # }
  
  plot.data <- likert(plot.data)
  likert.plot <- plot(plot.data,
                      type = "bar", text.size = 6, group.order = (short.output.label)) + ggtitle('')
  likert.plot <- likert.plot + guides(fill=guide_legend(nrow=2,byrow=TRUE)) + theme(
    axis.text.x = element_text(color = 'black',
                               size = 16),
    axis.text.y = element_text(
      color = 'black',
      size = 16,
      angle = 0
    ),
    axis.title.x = element_text(
      size = 17,
      margin = ggplot2::margin(r = 4, t = .25, unit = 'cm')
    ),
    plot.title = element_text(
      size = 20
    ),
    legend.text = element_text(
      size = 16
    ),
    legend.title = element_text(
      size = 16
    )
  )
  
  ggsave(
    filename = paste0('output/p2-output-q', (question.index), '.pdf'),
    likert.plot,
    width = 12.5,
    height = 5,
    dpi = 300,
    units = "in",
    device = 'pdf'
  )
}
likert.data <- likert.data[, -(1:21)]

# Willingness to adopt the framework
plot.data <- likert.data[, 1, drop = F]
plot.data <- factor(likert.patterns[[4]][unname(unlist(plot.data))], levels = likert.patterns[[4]])
plot.data <- data.frame(plot.data)
names(plot.data) <- ''
plot.data <- likert(plot.data)
likert.plot <- plot(plot.data,
                    type = "bar", text.size = 6) + ggtitle('')
likert.plot <- likert.plot + theme(
  axis.text.x = element_text(color = 'black',
                             size = 16),
  axis.text.y = element_text(
    color = 'black',
    size = 16,
    angle = 0
  ),
  axis.title.x = element_text(
    size = 17,
    margin = ggplot2::margin(r = 4, t = .25, unit = 'cm')
  ),
  plot.title = element_text(
    size = 20
  ),
  legend.text = element_text(
    size = 16
  ),
  legend.title = element_text(
    size = 16
  )
)

ggsave(
  filename = paste0('output/p2-q4.pdf'),
  likert.plot,
  width = 11.5,
  height = 3,
  dpi = 300,
  units = "in",
  device = 'pdf'
)
likert.data <- likert.data[, -1]

# Part 3 Visual Explanation Evaluation
plot.data <- likert.data[, 1:24]
questions.titles <-
  c(
    'Please rate the insightfulness of each visual explanation:',
    'Please rate the comprehension of each visual explanation:',
    'Please rate the need of each visual explanation:',
    'Please rate the usefulness of each visual explanation:'
  )
studied.aspects <- c('insightfulness', 'comprehension', 'need', 'usefulness')
output.label <- paste0('V', c(4:6, 1:3))
for(question.index in seq_along(questions.titles)){
  selected.plot.data <- (plot.data[, seq(from = question.index, by = length(questions.titles), length.out = length(output.label))])
  names(selected.plot.data) <- output.label
  for (i in seq_along(selected.plot.data)) {
    selected.plot.data[, i] <- process.factor(selected.plot.data[, i], likert.patterns)
    #plot.data[, i] <- transform.factor(plot.data[, i], questions.dimensions[i])
  }
  selected.plot.data <- likert(selected.plot.data)
  likert.plot <- plot(selected.plot.data,
                      type = "bar", text.size = 6) + ggtitle('') 
  likert.plot <- likert.plot + theme(
    axis.text.x = element_text(color = 'black',
                               size = 16),
    axis.text.y = element_text(
      color = 'black',
      size = 16,
      angle = 0
    ),
    axis.title.x = element_text(
      size = 17,
      margin = ggplot2::margin(r = 4, t = .25, unit = 'cm')
    ),
    plot.title = element_text(
      size = 20
    ),
    legend.text = element_text(
      size = 16
    ),
    legend.title = element_text(
      size = 16
    )
  )
  
  ggsave(
    filename = paste0('output/p3-q', (question.index), '.pdf'),
    likert.plot,
    width = 10,
    height = 6.176,
    dpi = 300,
    units = "in",
    device = 'pdf'
  )
}

likert.data <- likert.data[, -(1:24)]



# Most preferred
plot.data <- likert.data
question.title <- 'Please rate the most preferred form of visual explanation for quality improvement:'
# reverse order of factor
for(i in seq_along(plot.data)){
  plot.data[, i] <- change.factor.order(plot.data[, i], rev(levels(plot.data[, i])))
                      
}

names(plot.data) <- output.label
plot.data <- likert(plot.data)
plot.data$levels <- rev(plot.data$levels)
likert.plot <- plot(plot.data,
                    type = "bar", text.size = 6) + ggtitle('')
likert.plot <- likert.plot + theme(
  axis.text.x = element_text(color = 'black',
                             size = 16),
  axis.text.y = element_text(
    color = 'black',
    size = 16,
    angle = 0
  ),
  axis.title.x = element_text(
    size = 17,
    margin = ggplot2::margin(r = 4, t = .25, unit = 'cm')
  ),
  plot.title = element_text(
    size = 20
  ),
  legend.text = element_text(
    size = 16
  ),
  legend.title = element_text(
    size = 16
  )
)

ggsave(
  filename = paste0('output/p3-q5.pdf'),
  likert.plot,
  width = 10,
  height = 6.176,
  dpi = 300,
  units = "in",
  device = 'pdf'
)

